Spectral CUSUM for Online Network Structure Change Detection

Detecting abrupt changes in the community structure of a network from noisy observations is a fundamental problem in statistics and machine learning. This paper presents an online change detection algorithm called Spectral-CUSUM to detect unknown network structure changes through a generalized likelihood ratio statistic. We characterize the average run length (ARL) and the expected detection delay (EDD) of the Spectral-CUSUM procedure and prove its asymptotic optimality. Finally, we demonstrate the good performance of the Spectral-CUSUM procedure and compare it with several baseline methods using simulations and real data examples on seismic event detection using sensor network data.

==> gx_plot.m <==
x=[0:0.001:2]; y = x-1-log(x); figure; plot(x,y); grid on
myboldify
xlabel('x')
ylabel('g(x)')
print -dpdf gx.pdf


%%

x = [0.4:0.001:0.9]; 
figure; semilogy(x,(x+log(1-x))./(1-x+log(x))); 
grid on; myboldify; 
xlabel('\Delta')
ylabel('upper bound')
print -dpdf ratio.pdf
